Driver Dojo: A Benchmark for Generalizable Reinforcement Learning for Autonomous Driving

Reinforcement learning (RL) has shown to reach super human-level performance across a wide range of tasks. However, unlike supervised machine learning, learning strategies that generalize well to a wide range of situations remains one of the most challenging problems for real-world RL. Autonomous driving (AD) provides a multi-faceted experimental field, as it is necessary to learn the correct behavior over many variations of road layouts and large distributions of possible traffic situations, including individual driver personalities and hard-to-predict traffic events. In this paper we propose a challenging benchmark for generalizable RL for AD based on a configurable, flexible, and performant code base. Our benchmark uses a catalog of randomized scenario generators, including multiple mechanisms for road layout and traffic variations, different numerical and visual observation types, distinct action spaces, diverse vehicle models, and allows for use under static scenario definitions. In addition to purely algorithmic insights, our application-oriented benchmark also enables a better understanding of the impact of design decisions such as action and observation space on the generalizability of policies. Our benchmark aims to encourage researchers to propose solutions that are able to successfully generalize across scenarios, a task in which current RL methods fail. The code for the benchmark is available at https://github.com/seawee1/driver-dojo.

==> imgs/plots/IQM/IQM.py <==
import numpy as np
import scipy.stats
import matplotlib.pyplot as plt
import seaborn as sns
import scipy.stats as st
import pandas as pd


def _decorate_axis(ax, wrect=10, hrect=10, ticklabelsize='large'):
    """Helper function for decorating plots."""
    # Hide the right and top spines
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['left'].set_linewidth(2)
    ax.spines['bottom'].set_linewidth(2)
    # Deal with ticks and the blank space at the origin
    ax.tick_params(length=0.1, width=0.1, labelsize=ticklabelsize)
    ax.spines['left'].set_position(('outward', hrect))
    ax.spines['bottom'].set_position(('outward', wrect))
    return ax


def plot_interval_estimates(IQM,
                            interval_estimates,
                            metric_names,
                            algorithms=None,
                            colors=None,
                            color_palette='colorblind',
                            max_ticks=4,
                            subfigure_width=3.4,
                            row_height=0.37,
                            xlabel_y_coordinate=-0.1,
                            xlabel='Score',
                            **kwargs):
    """Plots various metrics with confidence intervals.
  Args:
    point_estimates: Dictionary mapping algorithm to a list or array of point
      estimates of the metrics to plot.
    interval_estimates: Dictionary mapping algorithms to interval estimates
      corresponding to the `point_estimates`. Typically, consists of stratified
      bootstrap CIs.
    metric_names: Names of the metrics corresponding to `point_estimates`.
    algorithms: List of methods used for plotting. If None, defaults to all the
      keys in `point_estimates`.
    colors: Maps each method to a color. If None, then this mapping is created
      based on `color_palette`.
    color_palette: `seaborn.color_palette` object for mapping each method to a
      color.
    max_ticks: Find nice tick locations with no more than `max_ticks`. Passed to
      `plt.MaxNLocator`.
    subfigure_width: Width of each subfigure.
    row_height: Height of each row in a subfigure.
    xlabel_y_coordinate: y-coordinate of the x-axis label.
    xlabel: Label for the x-axis.
    **kwargs: Arbitrary keyword arguments.
  Returns:
    fig: A matplotlib Figure.
    axes: `axes.Axes` or array of Axes.
  """
    #
    # if algorithms is None:
    #     algorithms = point_estimates.keys()
    num_metrics = 2
    figsize = (subfigure_width * num_metrics, row_height * len(algorithms))
    fig, axes = plt.subplots(nrows=1, ncols=num_metrics, figsize=figsize)

    if colors is None:
        color_palette = sns.color_palette(color_palette, n_colors=len(algorithms))
        colors = dict(zip(algorithms, color_palette))
    h = kwargs.pop('interval_height', 0.6)

    # agent 1
    for alg_idx, algorithm in enumerate(algorithms):
        ax = axes[0]
        # Plot interval estimates.
        lower, upper = interval_estimates[0][alg_idx]
        ax.barh(
            y=alg_idx,
            width=upper - lower,
            height=h,
            left=lower,
            color=colors[algorithms[0]],
            alpha=0.2,
            label=algorithm)
        # Plot point estimates.
        ax.vlines(
            x=IQM[0][alg_idx],
            ymin=alg_idx - (7.5 * h / 16),
            ymax=alg_idx + (6 * h / 16),
            label=algorithm,
            color='k',
            alpha=0.5)
        lower, upper = interval_estimates[1][alg_idx]
        ax.barh(
            y=alg_idx,
            width=upper - lower,
            height=h,
            left=lower,
            color=colors[algorithms[1]],
            alpha=0.2,
            label=algorithm)
        # Plot point estimates.
        ax.vlines(
            x=IQM[1][alg_idx],
            ymin=alg_idx - (7.5 * h / 16),
            ymax=alg_idx + (6 * h / 16),
            label=algorithm,
            color='k',
            alpha=0.5)
    ax.set_yticks(list(range(len(algorithms))))
    ax.xaxis.set_major_locator(plt.MaxNLocator(max_ticks))
    ax.set_yticklabels(algorithms, fontsize='x-large')
    ax.set_title('IQM_Agent1', fontsize='xx-large')
    ax.tick_params(axis='both', which='major')
    _decorate_axis(ax, ticklabelsize='xx-large', wrect=5)
    ax.spines['left'].set_visible(False)
    ax.grid(True, axis='x', alpha=0.25)

    # agent 2
    for alg_idx, algorithm in enumerate(algorithms):
        ax = axes[1]
        # Plot interval estimates.
        lower, upper = interval_estimates[2][alg_idx]
        ax.barh(
            y=alg_idx,
            width=upper - lower,
            height=h,
            left=lower,
            color=colors[algorithm],
            alpha=0.4,
            label=algorithm)
        # Plot point estimates.
        ax.vlines(
            x=IQM[2][alg_idx],
            ymin=alg_idx - (7.5 * h / 16),
            ymax=alg_idx + (6 * h / 16),
            label=algorithm,
            color='k',
            alpha=0.5)

    ax.set_yticks(list(range(len(algorithms))))
    ax.xaxis.set_major_locator(plt.MaxNLocator(max_ticks))

    ax.set_yticks([])
    ax.set_title('IQM_Agent2', fontsize='xx-large')
    ax.tick_params(axis='both', which='major')
    _decorate_axis(ax, ticklabelsize='xx-large', wrect=5)
    ax.spines['left'].set_visible(False)
    ax.grid(True, axis='x', alpha=0.25)

    fig.text(0.4, xlabel_y_coordinate, xlabel, ha='center', fontsize='xx-large')
    plt.subplots_adjust(wspace=kwargs.pop('wspace', 0.11), left=0.0)
    fig.tight_layout()

    return fig, axes


def interval_estimate(scores):
    # st.t.interval(alpha=0.95, df=len(scores) - 1, loc=np.mean(scores), scale=st.sem(scores))
    interval = []
    for algo in range(len(scores)):
        interval.append(st.norm.interval(alpha=0.95, loc=np.mean(scores[algo]), scale=st.sem(scores[algo])))
    return interval


if __name__ == "__main__":
    """
    Input file
    ----------
    score -> in the order of algorithms using ; to separate scores of each exp
    for example:
    0.5; 0.7; 0.8; ... ; 0.9 # Algo1
    0.5; 0.7; 0.8; ... ; 0.9 # Algo2
    0.5; 0.7; 0.8; ... ; 0.9 # Algo3
    0.5; 0.7; 0.8; ... ; 0.9 # Algo4
    0.5; 0.7; 0.8; ... ; 0.9 # Algo5
    0.5; 0.7; 0.8; ... ; 0.9 # Algo6
    ...
    """

    # read agent1 train scores
    data = pd.read_csv('agent1_train.txt', sep=";", header=None)

    score_agent1_train = []
    for index, row in data.iterrows():
        score_agent1_train.append(row)
    score_agent1_train = np.array(score_agent1_train)

    # read agent 1 test scores
    data = pd.read_csv('agent1_test.txt', sep=";", header=None)

    score_agent1_test = []
    for index, row in data.iterrows():
        score_agent1_test.append(row)
    score_agent1_test = np.array(score_agent1_test)

    # read agent 2 scores
    data = pd.read_csv('agent2.txt', sep=";", header=None)

    score_agent2 = []
    for index, row in data.iterrows():
        score_agent2.append(row)
    score_agent2 = np.array(score_agent2)

    # calculate IQM
    IQM = []
    IQM_agent1_train = []
    IQM_agent1_test = []
    IQM_agent2 = []
    for algo in range(len(score_agent1_train)):
        IQM_agent1_train.append(scipy.stats.trim_mean(score_agent1_train[algo], proportiontocut=0.25, axis=None))

    for algo in range(len(score_agent1_test)):
        IQM_agent1_test.append(scipy.stats.trim_mean(score_agent1_test[algo], proportiontocut=0.25, axis=None))

    for algo in range(len(score_agent2)):
        IQM_agent2.append(scipy.stats.trim_mean(score_agent2[algo], proportiontocut=0.25, axis=None))
    IQM = [IQM_agent1_train, IQM_agent1_test, IQM_agent2]

    # calculate interval
    interval_agent1_train = interval_estimate(score_agent1_train)
    interval_agent1_test = interval_estimate(score_agent1_test)
    interval_agent2 = interval_estimate(score_agent2)
    interval = [interval_agent1_train, interval_agent1_test, interval_agent2]

    # algorithm names
    # TODO: modify the names
    algorithms = ['Algo1', 'Algo2', 'Algo3', 'Algo4', 'Algo5', 'Algo6']

    # draw plots
    fig, axes = plot_interval_estimates(
        IQM,
        interval,
        metric_names=['IQM_Agent1', 'IQM_Agent2'],
        algorithms=algorithms,
        xlabel_y_coordinate=-0.1,
        xlabel='Score')

    plt.show()
    fig.savefig('agents.png')


==> imgs/plots/distributions/IQM.py <==
import numpy as np
import scipy.stats
import matplotlib.pyplot as plt
import seaborn as sns
import scipy.stats as st

def _decorate_axis(ax, wrect=10, hrect=10, ticklabelsize='large'):
    """Helper function for decorating plots."""
    # Hide the right and top spines
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['left'].set_linewidth(2)
    ax.spines['bottom'].set_linewidth(2)
    # Deal with ticks and the blank space at the origin
    ax.tick_params(length=0.1, width=0.1, labelsize=ticklabelsize)
    ax.spines['left'].set_position(('outward', hrect))
    ax.spines['bottom'].set_position(('outward', wrect))
    return ax


def plot_interval_estimates(IQM,
                            interval_estimates,
                            metric_names,
                            algorithms=None,
                            colors=None,
                            color_palette='colorblind',
                            max_ticks=4,
                            subfigure_width=3.4,
                            row_height=0.37,
                            xlabel_y_coordinate=-0.1,
                            xlabel='Score',
                            **kwargs):
    """Plots various metrics with confidence intervals.
  Args:
    point_estimates: Dictionary mapping algorithm to a list or array of point
      estimates of the metrics to plot.
    interval_estimates: Dictionary mapping algorithms to interval estimates
      corresponding to the `point_estimates`. Typically, consists of stratified
      bootstrap CIs.
    metric_names: Names of the metrics corresponding to `point_estimates`.
    algorithms: List of methods used for plotting. If None, defaults to all the
      keys in `point_estimates`.
    colors: Maps each method to a color. If None, then this mapping is created
      based on `color_palette`.
    color_palette: `seaborn.color_palette` object for mapping each method to a
      color.
    max_ticks: Find nice tick locations with no more than `max_ticks`. Passed to
      `plt.MaxNLocator`.
    subfigure_width: Width of each subfigure.
    row_height: Height of each row in a subfigure.
    xlabel_y_coordinate: y-coordinate of the x-axis label.
    xlabel: Label for the x-axis.
    **kwargs: Arbitrary keyword arguments.
  Returns:
    fig: A matplotlib Figure.
    axes: `axes.Axes` or array of Axes.
  """
    #
    # if algorithms is None:
    #     algorithms = point_estimates.keys()
    num_metrics = 2
    figsize = (subfigure_width * num_metrics, row_height * len(algorithms))
    fig, axes = plt.subplots(nrows=1, ncols=num_metrics, figsize=figsize)

    if colors is None:
        color_palette = sns.color_palette(color_palette, n_colors=len(algorithms))
        colors = dict(zip(algorithms, color_palette))
    h = kwargs.pop('interval_height', 0.6)

    # agent 1
    for alg_idx, algorithm in enumerate(algorithms):
        ax = axes[0]
        # Plot interval estimates.
        lower, upper = interval_estimates[0][alg_idx]
        ax.barh(
            y=alg_idx,
            width=upper - lower,
            height=h,
            left=lower,
            color=colors[algorithms[0]],
            alpha=0.75,
            label=algorithm)
        # Plot point estimates.
        ax.vlines(
            x=IQM[0][alg_idx],
            ymin=alg_idx - (7.5 * h / 16),
            ymax=alg_idx + (6 * h / 16),
            label=algorithm,
            color='k',
            alpha=0.5)
        lower, upper = interval_estimates[1][alg_idx]
        ax.barh(
            y=alg_idx,
            width=upper - lower,
            height=h,
            left=lower,
            color=colors[algorithms[1]],
            alpha=0.75,
            label=algorithm)
        # Plot point estimates.
        ax.vlines(
            x=IQM[1][alg_idx],
            ymin=alg_idx - (7.5 * h / 16),
            ymax=alg_idx + (6 * h / 16),
            label=algorithm,
            color='k',
            alpha=0.5)
    ax.set_yticks(list(range(len(algorithms))))
    ax.xaxis.set_major_locator(plt.MaxNLocator(max_ticks))
    # if idx != 0:
    #     ax.set_yticks([])
    # else:
    #     ax.set_yticklabels(algorithms, fontsize='x-large')
    ax.set_yticklabels(algorithms, fontsize='x-large')
    ax.set_title('IQM_Agent1', fontsize='xx-large')
    ax.tick_params(axis='both', which='major')
    _decorate_axis(ax, ticklabelsize='xx-large', wrect=5)
    ax.spines['left'].set_visible(False)
    ax.grid(True, axis='x', alpha=0.25)

    # agent 2
    for alg_idx, algorithm in enumerate(algorithms):
        ax = axes[1]
        # Plot interval estimates.
        lower, upper = interval_estimates[2][alg_idx]
        ax.barh(
            y=alg_idx,
            width=upper - lower,
            height=h,
            left=lower,
            color=colors[algorithm],
            alpha=0.75,
            label=algorithm)
        # Plot point estimates.
        ax.vlines(
            x=IQM[2][alg_idx],
            ymin=alg_idx - (7.5 * h / 16),
            ymax=alg_idx + (6 * h / 16),
            label=algorithm,
            color='k',
            alpha=0.5)

    ax.set_yticks(list(range(len(algorithms))))
    ax.xaxis.set_major_locator(plt.MaxNLocator(max_ticks))

    ax.set_yticks([])
    ax.set_title('IQM_Agent2', fontsize='xx-large')
    ax.tick_params(axis='both', which='major')
    _decorate_axis(ax, ticklabelsize='xx-large', wrect=5)
    ax.spines['left'].set_visible(False)
    ax.grid(True, axis='x', alpha=0.25)

    fig.text(0.4, xlabel_y_coordinate, xlabel, ha='center', fontsize='xx-large')
    plt.subplots_adjust(wspace=kwargs.pop('wspace', 0.11), left=0.0)
    fig.tight_layout()

    return fig, axes


def interval_estimate(scores):
    # st.t.interval(alpha=0.95, df=len(scores) - 1, loc=np.mean(scores), scale=st.sem(scores))
    interval = []
    for algo in range(len(scores)):
        interval.append(st.norm.interval(alpha=0.95, loc=np.mean(scores[algo]), scale=st.sem(scores[algo])))
    return interval


if __name__ == "__main__":
    """
    Input file
    ----------
    score -> array in the order of algorithms using ; to separate scores of each exp
    for example:
    [0.5; 0.7; 0.8; ... ; 0.9] # PPO
    [0.5; 0.7; 0.8; ... ; 0.9] # DQN
    ...
    """
    scores_agent1_train = np.array([[1, 2, 3], [4, 5, 6], [1, 2, 3], [4, 5, 6], [1, 2, 3], [4, 5, 6]])
    scores_agent1_test = np.array([[2, 3, 4], [5, 6, 7], [8, 9, 10], [11, 12, 13], [14, 15, 16], [17, 18, 19]])
    scores_agent2 = np.array([[10, 20, 30], [45, 55, 65], [15, 25, 53], [64, 45, 86], [41, 25, 63], [46, 58, 61]])

    IQM = []
    IQM_agent1_train = []
    IQM_agent1_test = []
    IQM_agent2 = []
    for algo in range(len(scores_agent1_train)):
        print(scores_agent1_train[algo])
        IQM_agent1_train.append(scipy.stats.trim_mean(scores_agent1_train[algo], proportiontocut=0.25, axis=None))

    for algo in range(len(scores_agent1_test)):
        print(scores_agent1_test[algo])
        IQM_agent1_test.append(scipy.stats.trim_mean(scores_agent1_test[algo], proportiontocut=0.25, axis=None))

    for algo in range(len(scores_agent2)):
        print(scores_agent2[algo])
        IQM_agent2.append(scipy.stats.trim_mean(scores_agent2[algo], proportiontocut=0.25, axis=None))
    IQM = [IQM_agent1_train, IQM_agent1_test, IQM_agent2]
    print(IQM)

    interval_agent1_train = interval_estimate(scores_agent1_train)
    interval_agent1_test = interval_estimate(scores_agent1_test)
    interval_agent2 = interval_estimate(scores_agent2)
    interval = [interval_agent1_train, interval_agent1_test, interval_agent2]
    print(interval)

    algorithms = ['Algo1', 'Algo2', 'Algo3', 'Algo4', 'Algo5', 'Algo6']

    fig, axes = plot_interval_estimates(
        IQM,
        interval,
        metric_names=['IQM_Agent1', 'IQM_Agent2'],
        algorithms=algorithms,
        xlabel_y_coordinate=-0.1,
        xlabel='Score')
    plt.show()
    fig.savefig('agents.png')


==> imgs/plots/distributions/draw.py <==
import matplotlib.pyplot as plt

plt.style.use('classic')
import numpy as np
import pandas as pd
import seaborn as sns

sns.set()


def general(col_num=3):
    data = pd.read_csv('general.txt', sep=";", header=None)
    data.columns = ["name", "dist", "clip"]

    # count how many subplots we need
    count = 0
    for index, row in data.iterrows():
        normal = row['dist'].find("normal")
        uniform = row['dist'].find("uniform")
        if normal == 1 or uniform == 1:
            count += 1

    if (count % col_num) != 0:
        row_num = int(count / col_num) + 1
    else:
        row_num = int(count / col_num)

    row_num = 6

    fig, ax = plt.subplots(row_num, col_num, figsize=(12, 15))

    fig.suptitle('General', size=16)

    i = 0
    j = 0

    for index, row in data.iterrows():
        print(f"i={i},j={j}")
        name = row['name']
        normal = row['dist'].find("normal")
        if normal == 1:
            dist = row['dist']
            dist = dist.replace("(", "")
            dist = dist.replace(")", "")
            dist = dist.replace("normal", "")
            dist_list = dist.partition(",")
            mu = float(dist_list[0])
            std = float(dist_list[2])

            clip = row['clip']
            clip = clip.replace("[", "")
            clip = clip.replace("]", "")
            clip_list = clip.partition(",")
            lower = float(clip_list[0])
            upper = float(clip_list[2])

            s = np.random.normal(mu, std, 100000)

            x = pd.Series(s, name=name)
            sns.distplot(x, hist=False, ax=ax[i, j])
            # plt.text(x=mu + 0.01, y=0.05, s=f"μ={mu}\nσ={std}")
            # plt.text(x=upper + 0.01, y=0.05, s=f"max={upper}")
            # plt.text(x=lower + 0.01, y=0.05, s=f"min={lower}")

            ax[i, j].axvline(x=mu,
                             color='gray',
                             ls='--',
                             lw=2,
                             label='$\mathcal{N}$'f' ({mu},{std}''$^{2}$)')

            ax[i, j].axvline(x=std,
                             color='gray',
                             ls='--',
                             lw=0, )

            ax[i, j].axvline(x=upper,
                             color='gray',
                             ls='--',
                             lw=2,
                             label='$X\in$'f'[{lower},{upper}]')

            ax[i, j].axvline(x=lower,
                             color='gray',
                             ls='--',
                             lw=2)

            ax[i, j].legend(loc=2, framealpha=1)

            leg = ax[i, j].legend(handlelength=0, handletextpad=0, fancybox=True)
            for item in leg.legendHandles:
                item.set_visible(False)

            if j < col_num:
                j += 1
            if j == col_num:
                i += 1
                j = 0

        uniform = row['dist'].find("uniform")
        if uniform == 1:
            dist = row['dist']
            dist = dist.replace("(", "")
            dist = dist.replace(")", "")
            dist = dist.replace("uniform", "")
            dist_list = dist.partition(",")
            low = float(dist_list[0])
            high = float(dist_list[2])

            s = np.random.uniform(low, high, 1000000)

            x = pd.Series(s, name=name)
            sns.distplot(x, bins=1000000, hist=False, ax=ax[i, j])
            # plt.text(x=high+0.005, y=0.1, s=f"high={high}")
            # plt.text(x=low+0.005, y=0.1, s=f"low={low}")

            ax[i, j].axvline(x=high,
                             color='gray',
                             ls='--',
                             lw=2,
                             label='$\mathcal{U}$'f' [{low},{high}]')

            ax[i, j].axvline(x=low,
                             color='gray',
                             ls='--',
                             lw=2)

            ax[i, j].axvline(x=s.mean(),
                             color='gray',
                             ls='--',
                             lw=2)

            ax[i, j].legend(loc=2, framealpha=1)

            leg = ax[i, j].legend(handlelength=0, handletextpad=0, fancybox=True)
            for item in leg.legendHandles:
                item.set_visible(False)

            if j < col_num:
                j += 1
            if j == col_num:
                i += 1
                j = 0

    print(i)
    print(j)
    if i < row_num:
        for i in range(i, row_num):
            if j < col_num:
                for j in range(j, col_num):
                    ax[i, j].axis('off')
            j = 0
    fig.tight_layout()
    plt.show()
    fig.savefig('general_new.png')


# Car Following part
def car_following(col_num=3):
    data = pd.read_csv('Car_Followingtxt.txt', sep=";", header=None)

    data.columns = ["name", "dist"]

    # count how many subplots we need

    row_num = 6
    fig, ax = plt.subplots(row_num, col_num, figsize=(12, 15))
    # fig.set_size_inches(80, 60)
    # fig.subplots_adjust(top=0.88)
    fig.suptitle('Car-Following Model', size=16)

    i = 0
    j = 0

    for index, row in data.iterrows():
        print(f"i={i},j={j}")
        name = row['name']

        uniform = row['dist'].find("uniform")
        if uniform == 1:
            dist = row['dist']
            dist = dist.replace("(", "")
            dist = dist.replace(")", "")
            dist = dist.replace("uniform", "")
            dist_list = dist.partition(",")
            low = float(dist_list[0])
            high = float(dist_list[2])

            s = np.random.uniform(low, high, 1000000)

            x = pd.Series(s, name=name)
            sns.distplot(x, bins=1000000, hist=False, ax=ax[i, j])
            # plt.text(x=high+0.005, y=0.1, s=f"high={high}")
            # plt.text(x=low+0.005, y=0.1, s=f"low={low}")

            ax[i, j].axvline(x=high,
                             color='gray',
                             ls='--',
                             lw=2,
                             label='$\mathcal{U}$'f' [{low},{high}]')

            ax[i, j].axvline(x=low,
                             color='gray',
                             ls='--',
                             lw=2)

            ax[i, j].axvline(x=s.mean(),
                             color='gray',
                             ls='--',
                             lw=2)

            ax[i, j].legend(loc=2, framealpha=1)

            leg = ax[i, j].legend(handlelength=0, handletextpad=0, fancybox=True)
            for item in leg.legendHandles:
                item.set_visible(False)

            if j < col_num:
                j += 1
            if j == col_num:
                i += 1
                j = 0
        else:
            name = row['name']
            const = row['dist']
            sns.distplot(0, hist=False, ax=ax[i, j])
            ax[i, j].axvline(x=const,

                             ls='-',
                             lw=2,
                             label=f'const={const}')
            ax[i, j].set(xlabel=name)
            if j < col_num:
                j += 1
            if j == col_num:
                i += 1
                j = 0
    print(i)
    print(j)
    if i < row_num:
        for i in range(i, row_num):
            if j < col_num:
                for j in range(j, col_num):
                    ax[i, j].axis('off')
            j = 0
    fig.tight_layout()
    plt.show()
    fig.savefig('car_following_new.png')


# Lane change model
def lane_change(col_num=3):
    data = pd.read_csv('Lane_change.txt', delimiter=";", header=None, names=list(range(3)))
    print(data)
    data.columns = ["name", "dist", "clip"]

    row_num = 6
    fig, ax = plt.subplots(row_num, col_num, figsize=(12, 15))
    fig.suptitle('Lane Change Model', size=16)

    i = 0
    j = 0

    for index, row in data.iterrows():
        print(f"i={i},j={j}")
        name = row['name']
        normal = row['dist'].find("normal")
        if normal == 1:
            dist = row['dist']
            dist = dist.replace("(", "")
            dist = dist.replace(")", "")
            dist = dist.replace("normal", "")
            dist_list = dist.partition(",")
            mu = float(dist_list[0])
            std = float(dist_list[2])

            clip = row['clip']
            clip = clip.replace("[", "")
            clip = clip.replace("]", "")
            clip_list = clip.partition(",")
            lower = float(clip_list[0])
            upper = float(clip_list[2])

            s = np.random.normal(mu, std, 100000)

            x = pd.Series(s, name=name)
            sns.distplot(x, hist=False, ax=ax[i, j])
            # plt.text(x=mu + 0.01, y=0.05, s=f"μ={mu}\nσ={std}")
            # plt.text(x=upper + 0.01, y=0.05, s=f"max={upper}")
            # plt.text(x=lower + 0.01, y=0.05, s=f"min={lower}")

            ax[i, j].axvline(x=mu,
                             color='gray',
                             ls='--',
                             lw=2,
                             label='$\mathcal{N}$'f' ({mu},{std}''$^{2}$)')

            ax[i, j].axvline(x=std,
                             color='gray',
                             ls='--',
                             lw=0, )

            ax[i, j].axvline(x=upper,
                             color='gray',
                             ls='--',
                             lw=2,
                             label='$X\in$'f'[{lower},{upper}]')

            ax[i, j].axvline(x=lower,
                             color='gray',
                             ls='--',
                             lw=2)

            ax[i, j].legend(loc=2, framealpha=1)

            leg = ax[i, j].legend(handlelength=0, handletextpad=0, fancybox=True)
            for item in leg.legendHandles:
                item.set_visible(False)

            if j < col_num:
                j += 1
            if j == col_num:
                i += 1
                j = 0

        uniform = row['dist'].find("uniform")
        if uniform == 1:
            dist = row['dist']
            dist = dist.replace("(", "")
            dist = dist.replace(")", "")
            dist = dist.replace("uniform", "")
            dist_list = dist.partition(",")
            low = float(dist_list[0])
            high = float(dist_list[2])

            s = np.random.uniform(low, high, 1000000)

            x = pd.Series(s, name=name)
            sns.distplot(x, bins=1000000, hist=False, ax=ax[i, j])
            # plt.text(x=high+0.005, y=0.1, s=f"high={high}")
            # plt.text(x=low+0.005, y=0.1, s=f"low={low}")

            ax[i, j].axvline(x=high,
                             color='gray',
                             ls='--',
                             lw=2,
                             label='$\mathcal{U}$'f' [{low},{high}]')

            ax[i, j].axvline(x=low,
                             color='gray',
                             ls='--',
                             lw=2)

            ax[i, j].axvline(x=s.mean(),
                             color='gray',
                             ls='--',
                             lw=2)

            ax[i, j].legend(loc=2, framealpha=1)

            leg = ax[i, j].legend(handlelength=0, handletextpad=0, fancybox=True)
            for item in leg.legendHandles:
                item.set_visible(False)

            if j < col_num:
                j += 1
            if j == col_num:
                i += 1
                j = 0

    print(i)
    print(j)
    if i < row_num:
        for i in range(i, row_num):
            if j < col_num:
                for j in range(j, col_num):
                    ax[i, j].axis('off')
            j = 0
    fig.tight_layout()
    plt.show()
    fig.savefig('lane_change_new.png')


# Junction Model
def junction(col_num=3):
    data = pd.read_csv('Junction.txt', sep=";", header=None, names=list(range(3)))
    data.columns = ["name", "dist", "clip"]

    # count how many subplots we need
    row_num = 6

    fig, ax = plt.subplots(row_num, col_num, figsize=(12, 15))

    fig.suptitle('Junction Model', size=16)

    i = 0
    j = 0

    for index, row in data.iterrows():
        print(f"i={i},j={j}")
        name = row['name']
        normal = row['dist'].find("normal")
        if normal == 1:
            dist = row['dist']
            dist = dist.replace("(", "")
            dist = dist.replace(")", "")
            dist = dist.replace("normal", "")
            dist_list = dist.partition(",")
            mu = float(dist_list[0])
            std = float(dist_list[2])

            clip = row['clip']
            clip = clip.replace("[", "")
            clip = clip.replace("]", "")
            clip_list = clip.partition(",")
            lower = float(clip_list[0])
            upper = float(clip_list[2])

            s = np.random.normal(mu, std, 100000)

            x = pd.Series(s, name=name)
            sns.distplot(x, hist=False, ax=ax[i, j])
            # plt.text(x=mu + 0.01, y=0.05, s=f"μ={mu}\nσ={std}")
            # plt.text(x=upper + 0.01, y=0.05, s=f"max={upper}")
            # plt.text(x=lower + 0.01, y=0.05, s=f"min={lower}")

            ax[i, j].axvline(x=mu,
                             color='gray',
                             ls='--',
                             lw=2,
                             label='$\mathcal{N}$'f' ({mu},{std}''$^{2}$)')

            ax[i, j].axvline(x=std,
                             color='gray',
                             ls='--',
                             lw=0, )

            ax[i, j].axvline(x=upper,
                             color='gray',
                             ls='--',
                             lw=2,
                             label='$X\in$'f'[{lower},{upper}]')

            ax[i, j].axvline(x=lower,
                             color='gray',
                             ls='--',
                             lw=2)

            ax[i, j].legend(loc=2, framealpha=1)

            leg = ax[i, j].legend(handlelength=0, handletextpad=0, fancybox=True)
            for item in leg.legendHandles:
                item.set_visible(False)

            if j < col_num:
                j += 1
            if j == col_num:
                i += 1
                j = 0

        uniform = row['dist'].find("uniform")
        if uniform == 1:
            dist = row['dist']
            dist = dist.replace("(", "")
            dist = dist.replace(")", "")
            dist = dist.replace("uniform", "")
            dist_list = dist.partition(",")
            low = float(dist_list[0])
            high = float(dist_list[2])

            s = np.random.uniform(low, high, 1000000)

            sns.distplot(s, bins=1000000, hist=False, ax=ax[i, j])
            # plt.text(x=high+0.005, y=0.1, s=f"high={high}")
            # plt.text(x=low+0.005, y=0.1, s=f"low={low}")

            ax[i, j].axvline(x=high,
                             color='gray',
                             ls='--',
                             lw=2,
                             label='$\mathcal{U}$'f' [{low},{high}]')

            ax[i, j].axvline(x=low,
                             color='gray',
                             ls='--',
                             lw=2, )

            ax[i, j].axvline(x=s.mean(),
                             color='gray',
                             ls='--',
                             lw=2)

            ax[i, j].legend(loc=2, framealpha=1)

            leg = ax[i, j].legend(handlelength=0, handletextpad=0, fancybox=True)
            for item in leg.legendHandles:
                item.set_visible(False)

            if j < col_num:
                j += 1
            if j == col_num:
                i += 1
                j = 0

        if normal != 1 and uniform != 1:
            name = row['name']
            const = row['dist']
            sns.distplot(0, hist=False, ax=ax[i, j])
            ax[i, j].axvline(x=const,

                             ls='-',
                             lw=2,
                             label=f'const={const}')
            ax[i, j].set(xlabel=name)
            if j < col_num:
                j += 1
            if j == col_num:
                i += 1
                j = 0

    print(i)
    print(j)
    if i < row_num:
        for i in range(i, row_num):
            if j < col_num:
                for j in range(j, col_num):
                    ax[i, j].axis('off')
            j = 0
    fig.tight_layout()
    plt.show()
    fig.savefig('junction_new.png')


if __name__ == "__main__":
    general()
    car_following()
    lane_change()
    junction()
